Extended Existence Probability Using Digital Maps for Object Verification

A main task for automated vehicles is an accurate and robust environment perception. Especially, an error-free detection and modeling of other traffic participants is of great importance to drive safely in any situation. For this purpose, multi-object tracking algorithms, based on object detections from raw sensor measurements, are commonly used. However, false object hypotheses can occur due to a high density of different traffic participants in complex, arbitrary scenarios. For this reason, the presented approach introduces a probabilistic model to verify the existence of a tracked object. Therefore, an object verification module is introduced, where the influences of multiple digital map elements on a track's existence are evaluated. Finally, a probabilistic model fuses the various influences and estimates an extended existence probability for every track. In addition, a Bayes Net is implemented as directed graphical model to highlight this work's expandability. The presented approach, reduces the number of false positives, while retaining true positives. Real world data is used to evaluate and to highlight the benefits of the presented approach, especially in urban scenarios.

==> img/eval/eval_metric_results.m <==
% machine learning common metrics 
clc

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% Neue Mitte 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Neue Mitte  %%%%%%%%%%%%%%%%%%%%%%%%%%%%% ')
%% zero fn parameter
nm_evidence.tp = 8302; 
nm_evidence.tn = 0;
nm_evidence.fp = 4763;
nm_evidence.fn = 0;
nm_evidence.totals = nm_evidence.tp + nm_evidence.tn + nm_evidence.fp + nm_evidence.fn;
nm_evidence.precision = nm_evidence.tp / (nm_evidence.tp + nm_evidence.fp);
nm_evidence.recall = nm_evidence.tp / (nm_evidence.tp + nm_evidence.fn);
nm_evidence.accuracy = (nm_evidence.tp + nm_evidence.tn) / (nm_evidence.totals);
nm_evidence


%% baseline
nm_baseline.tp = 8110; 
nm_baseline.tn = 242;
nm_baseline.fp = 4521;
nm_baseline.fn = 192;
nm_baseline.totals = nm_baseline.tp + nm_baseline.tn + nm_baseline.fp + nm_baseline.fn;
nm_baseline.precision = nm_baseline.tp / (nm_baseline.tp + nm_baseline.fp);
nm_baseline.recall = nm_baseline.tp / (nm_baseline.tp + nm_baseline.fn);
nm_baseline.accuracy = (nm_baseline.tp + nm_baseline.tn) / (nm_baseline.totals);
nm_baseline

nm_baseline_opt.tp = 7404; 
nm_baseline_opt.tn = 1001;
nm_baseline_opt.fp = 3762;
nm_baseline_opt.fn = 898;
nm_baseline_opt.totals = nm_baseline_opt.tp + nm_baseline_opt.tn + nm_baseline_opt.fp + nm_baseline_opt.fn;
nm_baseline_opt.precision = nm_baseline_opt.tp / (nm_baseline_opt.tp + nm_baseline_opt.fp);
nm_baseline_opt.recall = nm_baseline_opt.tp / (nm_baseline_opt.tp + nm_baseline_opt.fn);
nm_baseline_opt.accuracy = (nm_baseline_opt.tp + nm_baseline_opt.tn) / (nm_baseline_opt.totals);
nm_baseline_opt

nm_baseline_min.tp = 7503; 
nm_baseline_min.tn = 857;
nm_baseline_min.fp = 3906;
nm_baseline_min.fn = 799;
nm_baseline_min.totals = nm_baseline_min.tp + nm_baseline_min.tn + nm_baseline_min.fp + nm_baseline_min.fn;
nm_baseline_min.precision = nm_baseline_min.tp / (nm_baseline_min.tp + nm_baseline_min.fp);
nm_baseline_min.recall = nm_baseline_min.tp / (nm_baseline_min.tp + nm_baseline_min.fn);
nm_baseline_min.accuracy = (nm_baseline_min.tp + nm_baseline_min.tn) / (nm_baseline_min.totals);
nm_baseline_min


%% iim
nm_iim.tp = 8302; 
nm_iim.tn = 693;
nm_iim.fp = 4070;
nm_iim.fn = 0;
nm_iim.totals = nm_iim.tp + nm_iim.tn + nm_iim.fp + nm_iim.fn;
nm_iim.precision = nm_iim.tp / (nm_iim.tp + nm_iim.fp);
nm_iim.recall = nm_iim.tp / (nm_iim.tp + nm_iim.fn);
nm_iim.accuracy = (nm_iim.tp + nm_iim.tn) / (nm_iim.totals);
nm_iim

nm_iim_opt.tp = 6914;
nm_iim_opt.tn = 3732;
nm_iim_opt.fp = 1031;
nm_iim_opt.fn = 1388;
nm_iim_opt.totals = nm_iim_opt.tp + nm_iim_opt.tn + nm_iim_opt.fp + nm_iim_opt.fn;
nm_iim_opt.precision = nm_iim_opt.tp / (nm_iim_opt.tp + nm_iim_opt.fp);
nm_iim_opt.recall = nm_iim_opt.tp / (nm_iim_opt.tp + nm_iim_opt.fn);
nm_iim_opt.accuracy = (nm_iim_opt.tp + nm_iim_opt.tn) / (nm_iim_opt.totals);
nm_iim_opt.tpr = nm_iim_opt.recall;
nm_iim_opt.fpr = nm_iim_opt.fp / (nm_iim_opt.fp + nm_iim_opt.tn);
nm_iim_opt


nm_iim_min.tp = 8278;
nm_iim_min.tn = 1451;
nm_iim_min.fp = 3312;
nm_iim_min.fn = 24;
nm_iim_min.totals = nm_iim_min.tp + nm_iim_min.tn + nm_iim_min.fp + nm_iim_min.fn;
nm_iim_min.precision = nm_iim_min.tp / (nm_iim_min.tp + nm_iim_min.fp);
nm_iim_min.recall = nm_iim_min.tp / (nm_iim_min.tp + nm_iim_min.fn);
nm_iim_min.accuracy = (nm_iim_min.tp + nm_iim_min.tn) / (nm_iim_min.totals);
nm_iim_min.tpr = nm_iim_min.recall;
nm_iim_min.fpr = nm_iim_min.fp / (nm_iim_min.fp + nm_iim_min.tn);
nm_iim_min


%% bn
nm_bn.tp = 8302;
nm_bn.tn = 789;
nm_bn.fp = 3974;
nm_bn.fn = 0;
nm_bn.totals = nm_bn.tp + nm_bn.tn + nm_bn.fp + nm_bn.fn;
nm_bn.precision = nm_bn.tp / (nm_bn.tp + nm_bn.fp);
nm_bn.recall = nm_bn.tp / (nm_bn.tp + nm_bn.fn);
nm_bn.accuracy = (nm_bn.tp + nm_bn.tn) / (nm_bn.totals);
nm_bn

nm_bn_opt.tp = 7080;
nm_bn_opt.tn = 3550;
nm_bn_opt.fp = 1213;
nm_bn_opt.fn = 1222;
nm_bn_opt.totals = nm_bn_opt.tp + nm_bn_opt.tn + nm_bn_opt.fp + nm_bn_opt.fn;
nm_bn_opt.precision = nm_bn_opt.tp / (nm_bn_opt.tp + nm_bn_opt.fp);
nm_bn_opt.recall = nm_bn_opt.tp / (nm_bn_opt.tp + nm_bn_opt.fn);
nm_bn_opt.accuracy = (nm_bn_opt.tp + nm_bn_opt.tn) / (nm_bn_opt.totals);
nm_bn_opt.tpr = nm_bn_opt.recall;
nm_bn_opt.fpr = nm_bn_opt.fp / (nm_bn_opt.fp + nm_bn_opt.tn);
nm_bn_opt

nm_bn_min.tp = 8279;
nm_bn_min.tn = 1430;
nm_bn_min.fp = 3333;
nm_bn_min.fn = 23;
nm_bn_min.totals = nm_bn_min.tp + nm_bn_min.tn + nm_bn_min.fp + nm_bn_min.fn;
nm_bn_min.precision = nm_bn_min.tp / (nm_bn_min.tp + nm_bn_min.fp);
nm_bn_min.recall = nm_bn_min.tp / (nm_bn_min.tp + nm_bn_min.fn);
nm_bn_min.accuracy = (nm_bn_min.tp + nm_bn_min.tn) / (nm_bn_min.totals);
nm_bn_min.tpr = nm_bn_min.recall;
nm_bn_min.fpr = nm_bn_min.fp / (nm_bn_min.fp + nm_bn_min.tn);
nm_bn_min


%% bne
nm_bne.tp = 8302;
nm_bne.tn = 889;
nm_bne.fp = 3874;
nm_bne.fn = 0;
nm_bne.totals = nm_bne.tp + nm_bne.tn + nm_bne.fp + nm_bne.fn;
nm_bne.precision = nm_bne.tp / (nm_bne.tp + nm_bne.fp);
nm_bne.recall = nm_bne.tp / (nm_bne.tp + nm_bne.fn);
nm_bne.accuracy = (nm_bne.tp + nm_bne.tn) / (nm_bne.totals);
nm_bne

nm_bne_opt.tp = 7091;
nm_bne_opt.tn = 3545;
nm_bne_opt.fp = 1218;
nm_bne_opt.fn = 1211;
nm_bne_opt.totals = nm_bne_opt.tp + nm_bne_opt.tn + nm_bne_opt.fp + nm_bne_opt.fn;
nm_bne_opt.precision = nm_bne_opt.tp / (nm_bne_opt.tp + nm_bne_opt.fp);
nm_bne_opt.recall = nm_bne_opt.tp / (nm_bne_opt.tp + nm_bne_opt.fn);
nm_bne_opt.accuracy = (nm_bne_opt.tp + nm_bne_opt.tn) / (nm_bne_opt.totals);
nm_bne_opt.tpr = nm_bne_opt.recall;
nm_bne_opt.fpr = nm_bne_opt.fp / (nm_bne_opt.fp + nm_bne_opt.tn);
nm_bne_opt

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% LEHR 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
disp('%%%%%%%%%%%%%%%%%%%%%%%%%%%%% LEHR %%%%%%%%%%%%%%%%%%%%%%%%%%%%% ')
%% zero fn parameter
lehr_evidence.tp = 2936; 
lehr_evidence.tn = 0;
lehr_evidence.fp = 2698;
lehr_evidence.fn = 0;
lehr_evidence.totals = lehr_evidence.tp + lehr_evidence.tn + lehr_evidence.fp + lehr_evidence.fn;
lehr_evidence.precision = lehr_evidence.tp / (lehr_evidence.tp + lehr_evidence.fp);
lehr_evidence.recall = lehr_evidence.tp / (lehr_evidence.tp + lehr_evidence.fn);
lehr_evidence.accuracy = (lehr_evidence.tp + lehr_evidence.tn) / (lehr_evidence.totals);
lehr_evidence


%% baseline
lehr_baseline.tp = 2936; 
lehr_baseline.tn = 0;
lehr_baseline.fp = 2698;
lehr_baseline.fn = 0;
lehr_baseline.totals = lehr_baseline.tp + lehr_baseline.tn + lehr_baseline.fp + lehr_baseline.fn;
lehr_baseline.precision = lehr_baseline.tp / (lehr_baseline.tp + lehr_baseline.fp);
lehr_baseline.recall = lehr_baseline.tp / (lehr_baseline.tp + lehr_baseline.fn);
lehr_baseline.accuracy = (lehr_baseline.tp + lehr_baseline.tn) / (lehr_baseline.totals);
lehr_baseline

lehr_baseline_opt.tp = 2185; 
lehr_baseline_opt.tn = 959;
lehr_baseline_opt.fp = 1739;
lehr_baseline_opt.fn = 751;
lehr_baseline_opt.totals = lehr_baseline_opt.tp + lehr_baseline_opt.tn + lehr_baseline_opt.fp + lehr_baseline_opt.fn;
lehr_baseline_opt.precision = lehr_baseline_opt.tp / (lehr_baseline_opt.tp + lehr_baseline_opt.fp);
lehr_baseline_opt.recall = lehr_baseline_opt.tp / (lehr_baseline_opt.tp + lehr_baseline_opt.fn);
lehr_baseline_opt.accuracy = (lehr_baseline_opt.tp + lehr_baseline_opt.tn) / (lehr_baseline_opt.totals);
lehr_baseline_opt

lehr_baseline_min.tp = 2560; 
lehr_baseline_min.tn = 480;
lehr_baseline_min.fp = 2218;
lehr_baseline_min.fn = 376;
lehr_baseline_min.totals = lehr_baseline_min.tp + lehr_baseline_min.tn + lehr_baseline_min.fp + lehr_baseline_min.fn;
lehr_baseline_min.precision = lehr_baseline_min.tp / (lehr_baseline_min.tp + lehr_baseline_min.fp);
lehr_baseline_min.recall = lehr_baseline_min.tp / (lehr_baseline_min.tp + lehr_baseline_min.fn);
lehr_baseline_min.accuracy = (lehr_baseline_min.tp + lehr_baseline_min.tn) / (lehr_baseline_min.totals);
lehr_baseline_min

%% iim
lehr_iim.tp = 2936; 
lehr_iim.tn = 184;
lehr_iim.fp = 2514;
lehr_iim.fn = 0;
lehr_iim.totals = lehr_iim.tp + lehr_iim.tn + lehr_iim.fp + lehr_iim.fn;
lehr_iim.precision = lehr_iim.tp / (lehr_iim.tp + lehr_iim.fp);
lehr_iim.recall = lehr_iim.tp / (lehr_iim.tp + lehr_iim.fn);
lehr_iim.accuracy = (lehr_iim.tp + lehr_iim.tn) / (lehr_iim.totals);
lehr_iim

lehr_iim_opt.tp = 1605;
lehr_iim_opt.tn = 2624;
lehr_iim_opt.fp = 74;
lehr_iim_opt.fn = 1331;
lehr_iim_opt.totals = lehr_iim_opt.tp + lehr_iim_opt.tn + lehr_iim_opt.fp + lehr_iim_opt.fn;
lehr_iim_opt.precision = lehr_iim_opt.tp / (lehr_iim_opt.tp + lehr_iim_opt.fp);
lehr_iim_opt.recall = lehr_iim_opt.tp / (lehr_iim_opt.tp + lehr_iim_opt.fn);
lehr_iim_opt.accuracy = (lehr_iim_opt.tp + lehr_iim_opt.tn) / (lehr_iim_opt.totals);
lehr_iim_opt

lehr_iim_min.tp = 2936;
lehr_iim_min.tn = 184;
lehr_iim_min.fp = 2514;
lehr_iim_min.fn = 0;
lehr_iim_min.totals = lehr_iim_min.tp + lehr_iim_min.tn + lehr_iim_min.fp + lehr_iim_min.fn;
lehr_iim_min.precision = lehr_iim_min.tp / (lehr_iim_min.tp + lehr_iim_min.fp);
lehr_iim_min.recall = lehr_iim_min.tp / (lehr_iim_min.tp + lehr_iim_min.fn);
lehr_iim_min.accuracy = (lehr_iim_min.tp + lehr_iim_min.tn) / (lehr_iim_min.totals);
lehr_iim_min

%% bn
lehr_bn.tp = 2936;
lehr_bn.tn = 182;
lehr_bn.fp = 2516;
lehr_bn.fn = 0;
lehr_bn.totals = lehr_bn.tp + lehr_bn.tn + lehr_bn.fp + lehr_bn.fn;
lehr_bn.precision = lehr_bn.tp / (lehr_bn.tp + lehr_bn.fp);
lehr_bn.recall = lehr_bn.tp / (lehr_bn.tp + lehr_bn.fn);
lehr_bn.accuracy = (lehr_bn.tp + lehr_bn.tn) / (lehr_bn.totals);
lehr_bn

lehr_bn_opt.tp = 1619;
lehr_bn_opt.tn = 2605;
lehr_bn_opt.fp = 93;
lehr_bn_opt.fn = 1317;
lehr_bn_opt.totals = lehr_bn_opt.tp + lehr_bn_opt.tn + lehr_bn_opt.fp + lehr_bn_opt.fn;
lehr_bn_opt.precision = lehr_bn_opt.tp / (lehr_bn_opt.tp + lehr_bn_opt.fp);
lehr_bn_opt.recall = lehr_bn_opt.tp / (lehr_bn_opt.tp + lehr_bn_opt.fn);
lehr_bn_opt.accuracy = (lehr_bn_opt.tp + lehr_bn_opt.tn) / (lehr_bn_opt.totals);
lehr_bn_opt

lehr_bn_min.tp = 2936;
lehr_bn_min.tn = 182;
lehr_bn_min.fp = 2516;
lehr_bn_min.fn = 0;
lehr_bn_min.totals = lehr_bn_min.tp + lehr_bn_min.tn + lehr_bn_min.fp + lehr_bn_min.fn;
lehr_bn_min.precision = lehr_bn_min.tp / (lehr_bn_min.tp + lehr_bn_min.fp);
lehr_bn_min.recall = lehr_bn_min.tp / (lehr_bn_min.tp + lehr_bn_min.fn);
lehr_bn_min.accuracy = (lehr_bn_min.tp + lehr_bn_min.tn) / (lehr_bn_min.totals);
lehr_bn_min

%% bne
lehr_bne.tp = 2936; 
lehr_bne.tn = 182;
lehr_bne.fp = 2516;
lehr_bne.fn = 0;
lehr_bne.totals = lehr_bne.tp + lehr_bne.tn + lehr_bne.fp + lehr_bne.fn;
lehr_bne.precision = lehr_bne.tp / (lehr_bne.tp + lehr_bne.fp);
lehr_bne.recall = lehr_bne.tp / (lehr_bne.tp + lehr_bne.fn);
lehr_bne.accuracy = (lehr_bne.tp + lehr_bne.tn) / (lehr_bne.totals);
lehr_bne

lehr_bne_opt.tp = 1660; 
lehr_bne_opt.tn = 2558;
lehr_bne_opt.fp = 140;
lehr_bne_opt.fn = 1276;
lehr_bne_opt.totals = lehr_bne_opt.tp + lehr_bne_opt.tn + lehr_bne_opt.fp + lehr_bne_opt.fn;
lehr_bne_opt.precision = lehr_bne_opt.tp / (lehr_bne_opt.tp + lehr_bne_opt.fp);
lehr_bne_opt.recall = lehr_bne_opt.tp / (lehr_bne_opt.tp + lehr_bne_opt.fn);
lehr_bne_opt.accuracy = (lehr_bne_opt.tp + lehr_bne_opt.tn) / (lehr_bne_opt.totals);
lehr_bne_opt




